A Hierarchical Multivariate Spatio-Temporal Model for Large Clustered Climate data with Annual Cycles

We present a multivariate hierarchical space-time model to describe the joint series of monthly extreme temperatures and amounts of rainfall. Data are available for 360 monitoring stations over 60 years, with missing data affecting almost all series. Model components account for spatio-temporal dependence with annual cycles, dependence on covariates and between responses. The very large amount of data is tackled modeling the spatio-temporal dependence by the nearest neighbor Gaussian process. Response multivariate dependencies are described using the linear model of coregionalization, while annual cycles are assessed by a circular representation of time. The proposed approach allows imputation of missing values and easy interpolation of climate surfaces at the national level. The motivation behind is the characterization of the so called ecoregions over the Italian territory. Ecoregions delineate broad and discrete ecologically homogeneous areas of similar potential as regards the climate, physiography, hydrography, vegetation and wildlife, and provide a geographic framework for interpreting ecological processes, disturbance regimes, vegetation patterns and dynamics. To now, the two main Italian macro-ecoregions are hierarchically arranged into 35 zones. The current climatic characterization of Italian ecoregions is based on data and bioclimatic indices for the period 1955-1985 and requires an appropriate update.

==> SeasonAndEffectMaps.R <==
#
#
# setwd("/Users/gianlucamastrantonio/Dropbox/ClimaItalia/dataGianluca/Dropbox/ClimaItalia/dataGianluca/NewEcoregion/DATI_ECOERGIONI_X_CLIMA_ITALIA/LIMITI_NEW_UTM32WGS94")
# require(rgdal)
# # Read SHAPEFILE.shp from the current working directory (".")
# shape <- readOGR(dsn = ".", layer = "province_23_ott_2017")
# setwd("~/Dropbox/ClimaItalia/dataGianluca/")
# load("clima.RData")
# points(clima$longitudine,clima$latitudine)

require(rgdal)
library(maps)
require("PBSmapping")
library(akima)
library(fields)
library(animations)
Dir = "/Users/gianlucamastrantonio/Desktop/statistico/lavori/climaitalia/"
#Dir="~/Dropbox/ClimaItalia/"
DirPlotPaper = paste(Dir,"Plotpaper/",sep="")
DirData = paste(Dir, "Data/",sep="")
#DirData=paste(Dir,"dataGianluca")
DirOutCode = "/Users/gianlucamastrantonio/Desktop/statistico/lavori/climaitalia/Analysis/ClusterCodesPredSeas/"
DIRbase = "/Users/gianlucamastrantonio/Desktop/statistico/lavori/climaitalia/"
DIRdata = paste(DIRbase,"Data/",sep="")
DIRplot = paste(DIRbase,"TestCodici/",sep="")
DIRMCMCoutput = paste(DIRbase,"Analysis/OutMod/",sep="")
shape <- readOGR(dsn = "/Users/gianlucamastrantonio/Desktop/statistico/lavori/climaitalia/Data/NewEcoregion/DATI_ECOERGIONI_X_CLIMA_ITALIA/LIMITI_NEW_UTM32WGS94", layer = "province_23_ott_2017")
load(paste(DIRMCMCoutput,"ClimaCov3Iter2Neigh3Grid1Keco3",".Rdata",sep=""))
load(paste(DIRdata,"GRID.RData",sep=""))

load(paste(DirData,"nomare.RData",sep=""))

load(paste(DIRdata,"clima.RData",sep=""))
ObsGridI = IGRID
	MESI 			= c("gennaio" ,  "febbraio",  "marzo",     "aprile",    "maggio",    "giugno",    "luglio",    "agosto",    "settembre", "ottobre",  "novembre",  "dicembre")
ANNI 			= 1951:2010
SampleNsp 	= 360
IntGrid		= c(700,100,50,25,10)[1]


DeltaTimeSIM = 0
nMaxNeigh	 = c(10,15,20,25)[2]
PesoKM  		= 1/1.5
tdiffmax = 0.5 ## max anni indietro da usare per i vicini
KLevelEco = 5
#######
MeseNum = rep(NA,nrow(clima))
for(i in 1:12)
{
	MeseNum[clima$mese==MESI[i]] = i
}


data = clima[order(clima$anno, MeseNum,clima$stazione, clima$latitudine,clima$longitudine),]



#### dimensioni di climaitalia, 360 punti spaziali e 720 tempi
nsp 		= 360
nt			= 720
coords 	= data[1:nsp, c("X", "Y")]

###### subset
set.seed(2)

## selezioni i tempi da prendere in considerazione
data = data[data$mese%in%MESI,]
data = data[data$anno%in%ANNI,]

nt		= length(unique(data$anno))*length(MESI)


SS = sample(1:nsp,SampleNsp)
SS = SS[order(SS)]

SS1 = rep(SS,times=nt)+rep(0:(nt-1),each=SampleNsp)*nsp

data = data[SS1,]

nsp 	= SampleNsp

Xprec	= matrix(data$prec, ncol=nsp,nrow=nt, byrow=T)
Xtmax = matrix(data$tmax, ncol=nsp,nrow=nt, byrow=T)
Xtmin = matrix(data$tmin, ncol=nsp,nrow=nt, byrow=T)



DIR = "/Users/gianlucamastrantonio/Desktop/statistico/lavori/climaitalia/Analysis/PrevGridSeas/"
DIRPLOT = "/Users/gianlucamastrantonio/Desktop/statistico/lavori/climaitalia/Analysis/Plot/"
FF = list.files(DIR)

FFapp = strsplit(FF,"[.]")

FF2 = c()
Check1 = c()
h = 1
for(i in 1:length(FF))
{
	if(FFapp[[i]][2]=="Rdata")
	{
		FF2[h] = FFapp[[i]][1]
		Check1[h] = as.numeric(strsplit(FF2[h], "PredSeas_ClimaCov3Iter2Neigh3Grid1Keco3SpaceGrid25Aind")[[1]][2])
		h = h+1
	}
}
Check1[1]
Check1[order(Check1)]
VV = rep(NA,max(Check1))
VV[Check1] = 1
which(is.na(VV))
AsA = which(is.na(VV))

Codes = rep("A", length(AsA))
for(i in 1:length(AsA))
{
	Codes[i] = paste("condor_submit PredSeas_ClimaCov3Iter2Neigh3Grid1Keco3SpaceGrid25Aind",AsA[i],".sh -name ettore", sep="")
}
for(i in 1:300)
{
	print(Codes[i])
}
for(i in 301:length(AsA))
{
	print(Codes[i])
}

Tot = list()
for(i in 1:length(FF2))
{
		load(paste(DIR,FF2[i],".Rdata",sep=""))
		n = length(GridResTot)
		for(j in 1:n)
		{
			Tot[[GridResTot[[j]]$IGRID ] ] = GridResTot[[j]]
		}

}


## MeanX1

IGRIDvec = c()
nObs = length(Tot)
MatMeanX1 = matrix(NA, nrow=12, ncol=nObs)
MatMeanX2 = matrix(NA, nrow=12, ncol=nObs)
MatMeanX3 = matrix(NA, nrow=12, ncol=nObs)

MatVarX1 = matrix(NA, nrow=12, ncol=nObs)
MatVarX2 = matrix(NA, nrow=12, ncol=nObs)
MatVarX3 = matrix(NA, nrow=12, ncol=nObs)

MatMedianX1 = matrix(NA, nrow=12, ncol=nObs)
MatMedianX2 = matrix(NA, nrow=12, ncol=nObs)
MatMedianX3 = matrix(NA, nrow=12, ncol=nObs)

MatC1X1 = matrix(NA, nrow=12, ncol=nObs)
MatC1X2 = matrix(NA, nrow=12, ncol=nObs)
MatC1X3 = matrix(NA, nrow=12, ncol=nObs)

MatC2X1 = matrix(NA, nrow=12, ncol=nObs)
MatC2X2 = matrix(NA, nrow=12, ncol=nObs)
MatC1X3 = matrix(NA, nrow=12, ncol=nObs)

MatCoords = matrix(NA, nrow=nObs, ncol=2)
MatEcoregions = matrix(NA, nrow=nObs, ncol=5)

jj = 0
for(i in 1:nObs)
{
		if(!is.null(Tot[[i]]))
		{
			if(Tot[[i]]$Cluster[1]>1)
			{
				jj = jj+1

				IGRIDvec[jj] = Tot[[i]]$IGRID
				MatMeanX1[,jj] = Tot[[i]]$MeanX1
				MatMeanX2[,jj] = Tot[[i]]$MeanX2
				MatMeanX3[,jj] = Tot[[i]]$MeanX3

				MatVarX1[,jj] = Tot[[i]]$varX1
				MatVarX2[,jj] = Tot[[i]]$varX2
				MatVarX3[,jj] = Tot[[i]]$varX3

				MatMedianX1[,jj] = Tot[[i]]$MedianX1
				MatMedianX2[,jj] = Tot[[i]]$MedianX2
				MatMedianX3[,jj] = Tot[[i]]$MedianX3

				MatC1X1[,jj] = Tot[[i]]$C1X1
				MatC1X2[,jj] = Tot[[i]]$C1X2
				MatC1X3[,jj] = Tot[[i]]$C1X3

				MatC2X1[,jj] = Tot[[i]]$C2X1
				MatC2X2[,jj] = Tot[[i]]$C2X2
				MatC1X3[,jj] = Tot[[i]]$C2X3

				MatCoords[jj,] =  unlist(Tot[[i]]$coords)
				MatEcoregions[jj,] =  Tot[[i]]$Cluster
			}
		}
}



MatMeanX1 = MatMeanX1[,1:jj]
MatMeanX2 = MatMeanX2[,1:jj]
MatMeanX3 = MatMeanX3[,1:jj]

MatMeanX1T1 = cbind(MatMeanX1)
MatMeanX2T1 = cbind(MatMeanX2)
MatMeanX3T1 = cbind(MatMeanX3)

MatVarX1 = MatVarX1[,1:jj]
MatVarX2 = MatVarX2[,1:jj]
MatVarX3 = MatVarX3[,1:jj]

MatMedianX1 = MatMedianX1[,1:jj]
MatMedianX2 = MatMedianX2[,1:jj]
MatMedianX3 = MatMedianX3[,1:jj]

MatC1X1 = MatC1X1[,1:jj]
MatC1X2 = MatC1X2[,1:jj]
MatC1X3 = MatC1X3[,1:jj]

MatC2X1 = MatC2X1[,1:jj]
MatC2X2 = MatC2X2[,1:jj]
MatC1X3 = MatC1X3[,1:jj]

MatCoords =  MatCoords[1:jj,]
MatEcoregions =  MatEcoregions[1:jj,]


MMESI = c(
"January",
"February",
"March",
"April",
"May",
"June",
"July",
"August",
"September",
"October",
"November",
"December"
)
MeseVec = rep(MMESI, times=1)

SET = 2
PredKM = c(15,25,30,50)[SET]
ObsInGrid  = c(5431,1946,1352,491)[SET]


###plots
nlevel = 48
nGrid = 500
nnn = ncol(MatMeanX1)
#MatCoordsT =  cbind(c(MatCoords[,1],coords[,1]/10),c(MatCoords[,2],coords[,2]/10))


coord = GRID[,c("Lon","Lat")]
colnames(coord)=c("X","Y")
attr(coord,"zone")=32
attr(coord,"projection")="LL"
coord1=convUL(coord,km=F)
GRID$XUTM = coord1[,1]
GRID$YUTM = coord1[,2]

WWW = seq(1,1800,by=PredKM)
WWgrid = (GRID$IndexX%in%WWW)& (GRID$IndexY%in%WWW)
GRID2 = GRID[WWgrid,]




CCC = CoordsGrid =  GRID2[IGRIDvec,c("XUTM","YUTM")]
points(CoordsGrid,col=2)

SDPREC = sd(Xprec,na.rm=T)
#Xprec = (Xprec)/sd(Xprec,na.rm=T)
Xtmax2 = Xtmax-Xtmin
#Xtmax[Xtmax<=0] = NA

SDXTMAX = sd(Xtmax2,na.rm=T)
SDXTMIN = sd(Xtmin,na.rm=T)



#
# plot(cc1[cc1$group=="1.1",1:2],ylim=range(cc1[,2]),xlim=range(cc1[,1]),type="l")
# lines(cc1[cc1$group=="0.1",1:2])
# lines(cc1[cc1$group=="0.2",1:2])
# lines(cc1[cc1$group=="0.3",1:2])


outline= rbind(cc1[cc1$group=="1.1",1:2],c(NA,NA), cc1[cc1$group=="0.1",1:2],c(NA,NA), cc1[cc1$group=="0.2",1:2],c(NA,NA),cc1[cc1$group=="0.3",1:2] )
colnames(outline) = c("x","y")
#outline <- map("italy", plot=FALSE, interior=F) # returns a list of x/y coords

coordA = cbind(outline$x,outline$y)
colnames(coordA)=c("X","Y")
W = !is.na(coordA[,1])
coordA = coordA[W,]
#coordA =coordA[!is.na(coordA[,1]),]
#coordA =coordA[!is.na(coordA[,2]),]

attr(coordA,"zone")=32
attr(coordA,"projection")="LL"


coordA1=convUL(coordA,km=F)
outline$x[W] = coordA1[,1]
outline$y[W] = coordA1[,2]

xrange <- range(outline$x, na.rm=TRUE) # get bounding box
yrange <- range(outline$y, na.rm=TRUE)

xbox <- xrange + c(-200000, 200000)
ybox <- yrange + c(-200000, 200000)
# create the grid path in the current device
cc=polygons(shape)


NAME = "Pioggia"


		XX = c(314637,1322448)
		YY = c(3909914, 5297966)

		XX1 = c(314637,1322448)
		YY1 = c(4009914, 5237966)
		var1 = MatMeanX1T1[1,]
		var2 = MatMeanX1T1[8,]

		nlevels = 48
		LLL = pretty(c(var1,var2),n= nlevels+1)
		nlevels = nlevel=length(LLL)-1

		varA = c(var1,0,0,0,0)
		CCCA1 = c(CCC[,1],XX[1],XX[1],XX[2],XX[2])
		CCCA2 = c(CCC[,2],YY[1], YY[2],YY[1], YY[2])

nGrid = 500




		pdf(paste(DirPlotPaper,"precGen.pdf",sep=""))
		WWW = !is.na(var1)
		fld<- interp(x = CCCA1[WWW], y = CCCA2[WWW], z = varA[WWW], linear = TRUE, extrap = TRUE,
													xo=seq(XX1[1],XX1[2], length=nGrid),
													yo=seq(YY1[1], YY1[2], length=nGrid))

		image.plot(fld,xaxt='n',yaxt='n',nlevel=nlevels		, col=rainbow(nlevel, start = .08, end = .6), breaks=LLL)

		plot(shape, add=T, lwd=2)
		polypath(c(outline$x, NA, c(xbox, rev(xbox))),
						 c(outline$y, NA, rep(ybox, each=2)),
						 col="light blue", rule="evenodd", lwd=0.000000000000000000000000001, lty = 3)

dev.off()

		 varA = c(var2,0,0,0,0)
 		CCCA1 = c(CCC[,1],XX[1],XX[1],XX[2],XX[2])
 		CCCA2 = c(CCC[,2],YY[1], YY[2],YY[1], YY[2])

 		nGrid = 500



		pdf(paste(DirPlotPaper,"precAg.pdf",sep=""))
 		WWW = !is.na(var)
 		fld<- interp(x = CCCA1[WWW], y = CCCA2[WWW], z = varA[WWW], linear = TRUE, extrap = TRUE,
 													xo=seq(XX1[1],XX1[2], length=nGrid),
 													yo=seq(YY1[1], YY1[2], length=nGrid))

 		image.plot(fld,xaxt='n',yaxt='n',nlevel=nlevels		, col=rainbow(nlevel, start = .08, end = .6), breaks=LLL)

 		plot(shape, add=T)
		plot(shape, add=T, lwd=2)
		polypath(c(outline$x, NA, c(xbox, rev(xbox))),
						 c(outline$y, NA, rep(ybox, each=2)),
						 col="light blue", rule="evenodd", lwd=0.000000000000000000000000001, lty = 3)

dev.off()




NAME = "Tmin"


		XX = c(314637,1322448)
		YY = c(3909914, 5297966)

		XX1 = c(314637,1322448)
		YY1 = c(4009914, 5237966)
		var1 = MatMeanX2T1[1,]
		var2 = MatMeanX2T1[8,]

		nlevels = 48
		LLL = pretty(c(var1,var2),n= nlevels+1)
		nlevels = nlevel=length(LLL)-1

		varA = c(var1,0,0,0,0)
		CCCA1 = c(CCC[,1],XX[1],XX[1],XX[2],XX[2])
		CCCA2 = c(CCC[,2],YY[1], YY[2],YY[1], YY[2])

nGrid = 500




		pdf(paste(DirPlotPaper,"tminGen.pdf",sep=""))
		WWW = !is.na(var)
		fld<- interp(x = CCCA1[WWW], y = CCCA2[WWW], z = varA[WWW], linear = TRUE, extrap = TRUE,
													xo=seq(XX1[1],XX1[2], length=nGrid),
													yo=seq(YY1[1], YY1[2], length=nGrid))

		image.plot(fld,xaxt='n',yaxt='n',nlevel=nlevels		, col=rainbow(nlevel, start = .08, end = .6), breaks=LLL)

		plot(shape, add=T, lwd=2)
		polypath(c(outline$x, NA, c(xbox, rev(xbox))),
						 c(outline$y, NA, rep(ybox, each=2)),
						 col="light blue", rule="evenodd", lwd=0.000000000000000000000000001, lty = 3)

dev.off()

		 varA = c(var2,0,0,0,0)
 		CCCA1 = c(CCC[,1],XX[1],XX[1],XX[2],XX[2])
 		CCCA2 = c(CCC[,2],YY[1], YY[2],YY[1], YY[2])

 		nGrid = 500



		pdf(paste(DirPlotPaper,"precAg.pdf",sep=""))
 		WWW = !is.na(var)
 		fld<- interp(x = CCCA1[WWW], y = CCCA2[WWW], z = varA[WWW], linear = TRUE, extrap = TRUE,
 													xo=seq(XX1[1],XX1[2], length=nGrid),
 													yo=seq(YY1[1], YY1[2], length=nGrid))

 		image.plot(fld,xaxt='n',yaxt='n',nlevel=nlevels		, col=rainbow(nlevel, start = .08, end = .6), breaks=LLL)

 		plot(shape, add=T)
		plot(shape, add=T, lwd=2)
		polypath(c(outline$x, NA, c(xbox, rev(xbox))),
						 c(outline$y, NA, rep(ybox, each=2)),
						 col="light blue", rule="evenodd", lwd=0.000000000000000000000000001, lty = 3)

dev.off()


==> merryxmas.R <==
paste(intToUtf8(acos(log(1))*180/pi-13),
toupper(substr(month.name[2],2,2)),
paste(rep(intToUtf8(acos(exp(0)/2)*180/pi+2^4+3*2),2), collapse = intToUtf8(0)),
LETTERS[5^(3-1)], intToUtf8(atan(1/sqrt(3))*180/pi+2),
toupper(substr(month.abb[10],2,2)),
intToUtf8(acos(log(1))*180/pi-(2*3^2)),
toupper(substr(month.name[4],3,4)),
intToUtf8(acos(exp(0)/2)*180/pi+2^4+3*2+1),
intToUtf8(acos(exp(0)/2)*180/pi+2^4+2*4),
intToUtf8(acos(log(1))*180/pi-13),
LETTERS[median(0:2)],
intToUtf8(atan(1/sqrt(3))*180/pi*3-7),
sep = intToUtf8(0)
)

install.packages("audio")
library(audio)
christmas_file <- tempfile()
download.file("https://sites.google.com/site/pocketecoworld/merrychristmas1.wav", christmas_file, mode = "wb")
xmas <- load.wave(christmas_file)
play(xmas)


